Enabling Low-power Duplex Visible Light Communication

The new generation of LED-based illuminating infrastructures has enabled a "dual-paradigm" where LEDs are used for both illumination and communication purposes. The ubiquity of lighting makes visible light communication (VLC) well suited for communication with mobile devices and sensor nodes in indoor environment. Existing research on VLC has primarily been focused on advancing the performance of one-way communication. In this paper, we present Retro-VLC, a low-power duplex VLC system that enables a mobile device to perform bi-directional communication with the illuminating LEDs over the same light carrier. The design features a retro-reflector fabric that backscatters light, an LCD shutter that modulates information bits on the backscattered light carrier, and several low-power optimization techniques. We have prototyped the Reader system and made a few battery-free tag devices. Experimental results show that the tag can achieve a 10kbps downlink speed and 0.5kbps uplink speed over a distance of 2.4m. We also outline several potential applications of the proposed Retro-VLC system.

==> fig3b.py <==
import matplotlib.pyplot as plt
import matplotlib
import pylab as pl
import numpy as np

x = [1, 4, 9, 16, 25]
y = [0.01, 0.35, 0.48, 0.61, 1]
plt.figure()
plt.errorbar(x, y, xerr=2, yerr=0.1, fmt='--o')
plt.grid()
matplotlib.rcParams.update({'font.size':18})
plt.ylabel('Normalized Reflection Energy')
plt.xlabel('Retro-reflector area (cm^2)')
plt.show()


==> new__1.c <==
//Writer:SunChao
//Modified:Lijiangtao
//Date:2014/08/14

//Date：2014/09/21
//new version exchange map
//TXN_L to P-H
//TXP_H to N-H
//TXP_L to N-L
//TXN_H to P-L

#define exchange_to_new 1
#define CLK_ADJ 110 //default 117

//default 5
//reader transmit rate unit KHz
//10KHz 5KHz 2KHz 1KHz available
#define RX_RATE 5

//default 48
//tag tranmit rate 
//speed: 6/TX_PERIOD uint Kbps  ( TX_PERIOD/12 (ms))
#define TX_PERIOD 48

#include "io430.h"

//receive state
#define REV_IDLE 0
#define REV_SOF 1
#define REV_FIRST_BIT 2
#define REV_DATA 3

unsigned char REV_STATE=REV_IDLE;
unsigned char REV_PTR; 
//unsigned char REVD_FRAME=0;

#define RES_UID 0x934726
#define CMD_SEARCH 0xa5


//3 data+ 1 CRC
#define TX_BYTES_LENGTH 4
#define TX_LENGTH (8*TX_BYTES_LENGTH)
unsigned char TxBuf[TX_BYTES_LENGTH+1];
unsigned char TX_BIT_PTR;//point to bits 0-7
unsigned char TX_BYTE_PTR;//point to bytes


#define RX_BYTES_LENGTH 2
#define RX_LENGTH (8*RX_BYTES_LENGTH)
#define RX_BUF_SIZE RX_LENGTH+5
unsigned char RxBuf[RX_BUF_SIZE];


//Control Tx and Rx port init
#define RX_Enable() P1OUT&=~BIT2
#define RX_Disable() P1OUT|=BIT2
#define Tx_Enable() P1OUT|=BIT2
#define Tx_Disable() P1OUT&=~BIT2

#ifdef exchange_to_new

  #define TXP_L() P1OUT&=~BIT7
  #define TXP_H() P1OUT|=BIT7

  #define TXN_L() P1OUT|=BIT6
  #define TXN_H() P1OUT&=~BIT6
#else
  #define TXP_L() P1OUT&=~BIT6
  #define TXP_H() P1OUT|=BIT6

  #define TXN_L() P1OUT&=~BIT7
  #define TXN_H() P1OUT|=BIT7
#endif




#define Rx_Int_Enable()  P1IE|=BIT5
#define Rx_Int_Disable()  P1IE&=~BIT5

void Port_init(void)
{
  //P1.2-control p1.5-in p1.6-txp p1.7-txn
  //p1.2.6.7-out
  P1DIR|=BIT2|BIT6|BIT7|BIT4; 
  TXP_L();
  TXN_H();
  P1OUT|=BIT4;
  RX_Enable();
  //p1.5 input interrupt
  P1IES |= BIT5;                            // P1.5 Hi to lo edge
  P1IFG &= ~BIT5;                           // P1.5 IFG cleared
  Rx_Int_Enable();
}

//MCLK-1MHz ACLK-12KHz
void SysClkCfg(void)
{
   BCSCTL3 |= LFXT1S_2;                      // Select VLO as low freq clock     
  /* End Initialization Code */ 
  //1Mhz
  if (CALBC1_1MHZ==0xFF)                     // If calibration constant erased
  {											
    while(1);                               // do not load, trap CPU!!	
  }
  DCOCTL = 0;                               // Select lowest DCOx and MODx settings
  BCSCTL1 = CALBC1_1MHZ;                    // Set range
  DCOCTL = CALDCO_1MHZ;                     // Set DCO step + modulation */
}
//TimerA init 12KHz

#define TimerA_Int_Enable() TA0CCTL0 |= CCIE
#define TimerA_Int_Disable() TA0CCTL0 &= ~CCIE
#define TimerA_Start() TA0CTL= TASSEL_1 | MC_2 // ACLK, contmode
#define TimerA_Stop() TA0CTL= TASSEL_1 //ACLK

#ifdef exchange_to_new
#define SetPeriod(x) TA0CCR0 = x*CLK_ADJ/100
#else

#define SetPeriod(x) TA0CCR0 = x
#endif


#define SetTimerAValue(x) TA0R = x
#define GetTimerAValue() TA0R

void TimerA_Init(void)
{
  TimerA_Stop(); 
  SetPeriod(200);
  SetTimerAValue(0);
  TimerA_Int_Disable();
}

unsigned char CRC8_CHECK(unsigned char *ucPtr, unsigned char ucLen);
unsigned char CRC8_GEN(unsigned char *data,unsigned char datalen); 

//not correct, just for debug
void delayms(volatile unsigned short ms)
{
   volatile unsigned short int i;
   for(;ms;ms--)
   {
     for(i=100;i;i--)
     {
     }
   }
 }

void PreFillTxBuf(void)
{
  TxBuf[0]=RES_UID&0xff;
  TxBuf[1]=(RES_UID>>8)&0xff;
  TxBuf[2]=(RES_UID>>16)&0xff;
  TxBuf[3]=CRC8_GEN(TxBuf,3);
 }

unsigned char t1,t2,t3,t4,t5,t6;
int main( void )
{
  //Stop watchdog timer to prevent time out reset
  WDTCTL = WDTPW + WDTHOLD;
  
  SysClkCfg();
  
    //time para
    //RX_RATE 5K 800us 400us 200us  0.1ms-0.0833ms
    //10KHz 5KHz 2KHz 1KHz available(2.5 1.25)
    //#define RX_RATE 5
    switch(RX_RATE)
    {
      case 10:
      t1=4;
      t2=8;
      
      t3=0;
      t4=2;
      
      t5=2;
      t6=4;
      break;
      
      case 5:
      
      t1=6;
      t2=11;
      t3=0;
      t4=3;
      t5=3;
      t6=6;
      break;
      
      case 2:
      
      t1=12;
      t2=21;
      
      t3=2;
      t4=6;
      
      t5=6;
      t6=12;    
      
      break;
      
     case 1:
      
      t1=25;
      t2=45;
      
      t3=5;
      t4=12;
      
      t5=12;
      t6=25;         
      
      break;
      default:
      t1=6;
      t2=11;
      t3=0;
      t4=3;
      t5=3;
      t6=6;
      
    }
  
  Port_init();
  
  TimerA_Init();
  
  PreFillTxBuf();
  
  __bis_SR_register(LPM3_bits + GIE);     //Enter LPM3 and Global Int
   
  
  while(1)
  {
    
    
    
  
  }
  

}


 unsigned short int TimerAValue;
//Port 1 interrupt service routine
#pragma vector=PORT1_VECTOR
__interrupt void Port_1(void)
{
 
  unsigned char i,j;
  
  TimerAValue=GetTimerAValue();
  SetTimerAValue(0);
  TimerA_Start();
  
  switch(REV_STATE)
  {
    case REV_IDLE:
         
         REV_STATE=REV_SOF;
         
    break;   
    
    case REV_SOF: 
         
         if((TimerAValue>t1)&&(TimerAValue<t2))
         {
           REV_STATE=REV_FIRST_BIT;
         }
         else
         {
           REV_STATE=REV_SOF;
         }
    break;
    case REV_FIRST_BIT:
         
         if((TimerAValue>t3)&&(TimerAValue<=t4))
         {
           REV_STATE= REV_DATA;
           REV_PTR=0;
         }
         else
         {
           REV_STATE=REV_SOF;
         }
    break;
    case REV_DATA:
         
         if((TimerAValue>t3)&&(TimerAValue<=t4))
         {
            REV_STATE= REV_DATA;
            RxBuf[REV_PTR++]=0/*TimerAValue*/;
         }
         else if((TimerAValue>t5)&&(TimerAValue<=t6))
         {
            REV_STATE= REV_DATA;
            RxBuf[REV_PTR++]=1/*TimerAValue*/;
         }else
         {
            REV_STATE=REV_SOF;
         }
         if(REV_PTR>=RX_LENGTH)
         {
            //REVD_FRAME=1;//revd
            //process
            for(i=0,j=0;i<RX_BYTES_LENGTH;i++,j+=8)
            {
              RxBuf[i]=RxBuf[j]|(RxBuf[j+1]<<1)+(RxBuf[j+2]<<2)
              +(RxBuf[j+3]<<3)+(RxBuf[j+4]<<4)+(RxBuf[j+5]<<5) 
              +(RxBuf[j+6]<<6)+(RxBuf[j+7]<<7);
            }
            //Check CRC8
            if(CRC8_CHECK(RxBuf,2))
            {
                //error
                //reset timer
                SetTimerAValue(0);
                TimerA_Stop();
                
            }else
            { 
              //Right
              
              //Tx_Enable();
              //delayms(50);
              //TXN_L();
              //TXP_H();
              //delayms(200);
              //TXP_L();
              //TXN_H();
              //RX_Enable();
                if(RxBuf[0]==CMD_SEARCH)
                {
                    //disable rx 
                    Rx_Int_Disable();
                    //enable tx
                    TXP_L();
                    TXN_L();
                    Tx_Enable();//enable tx power
                    TX_BYTE_PTR=0;
                    TX_BIT_PTR=0;
                    //timer
                    TimerA_Stop();
                    SetTimerAValue(0);
                    SetPeriod(TX_PERIOD);//intrrupt every 4ms 12KHz-48period
                    TimerA_Int_Enable();
                    TimerA_Start();
                }else
                {
                    //error
                    //reset timer
                    SetTimerAValue(0);
                    TimerA_Stop();
                  
                }
             
            }
            
            //reset statemachine
            REV_STATE=REV_IDLE;
            
            break;
         }
      
    break;
    default: break;
  }
  
  P1IFG &= ~BIT5;                       // P1.5 IFG cleared
}

//Timer A0 interrupt service routine
#pragma vector=TIMERA0_VECTOR
__interrupt void Timer_A (void)
{
  static unsigned char halfbit;
  SetTimerAValue(0);//reset to 0
   //TX_BYTE_PTR=0 indicate to transmit sof
   if(!TX_BYTE_PTR)
   {
      //transmit sof
      switch(TX_BIT_PTR)
      {
        case 0:
          TXN_L();
          TXP_H();
        break;
        case 1:
          TXN_L();
          TXP_H();
        break;
        case 2:
          TXP_L();
          TXN_H();
        break;
        case 3:
          TXN_L();
          TXP_H();         
        break;
        default:break;
      }
      if(TX_BIT_PTR>=3)
      {
        TX_BIT_PTR=0;
        TX_BYTE_PTR++;
        halfbit=0;
      }else
      {
        TX_BIT_PTR++;
      }
     
   }else
   {
      //transmit data
      if(!halfbit)
      {
        if(TX_BYTE_PTR>TX_BYTES_LENGTH)
        {
          //end for transmit
          //disable tx 
          TXP_L();
          TXN_H();
          Tx_Disable();//disable tx power
          //timer
          TimerA_Stop();
          SetTimerAValue(0);
          TimerA_Int_Disable();
          //enable rx
          Rx_Int_Enable();
          return;
        }
        if((TxBuf[TX_BYTE_PTR-1])&(1<<TX_BIT_PTR))
        {
          //0
          TXN_L();
          TXP_H();
        }else
        {
          //1
          TXP_L();
          TXN_H();
        }


     }else
     {
        if((TxBuf[TX_BYTE_PTR-1])&(1<<TX_BIT_PTR))
        {
          //0
          TXP_L();
          TXN_H();
        }else
        {
          //1
          TXN_L();
          TXP_H();
        }
               
        if(TX_BIT_PTR>=7)
        {
          TX_BIT_PTR=0;
          TX_BYTE_PTR++;
        }else
        {
          TX_BIT_PTR++;
        }
        
       
     }
     halfbit=~halfbit;
     
   }
   
   TA0CCTL0&=~CCIFG;//Clear flags
}

// CRC8
// X^8   +   X^2   +   X^1   +   1   
unsigned char const CRC8_TAB[256]   =   
{     
 0x00,0x07,0x0E,0x09,0x1C,0x1B,0x12,0x15,0x38,0x3F,0x36,0x31,0x24,0x23,0x2A,0x2D,   
 0x70,0x77,0x7E,0x79,0x6C,0x6B,0x62,0x65,0x48,0x4F,0x46,0x41,0x54,0x53,0x5A,0x5D,   
 0xE0,0xE7,0xEE,0xE9,0xFC,0xFB,0xF2,0xF5,0xD8,0xDF,0xD6,0xD1,0xC4,0xC3,0xCA,0xCD,   
 0x90,0x97,0x9E,0x99,0x8C,0x8B,0x82,0x85,0xA8,0xAF,0xA6,0xA1,0xB4,0xB3,0xBA,0xBD,   
 0xC7,0xC0,0xC9,0xCE,0xDB,0xDC,0xD5,0xD2,0xFF,0xF8,0xF1,0xF6,0xE3,0xE4,0xED,0xEA,   
 0xB7,0xB0,0xB9,0xBE,0xAB,0xAC,0xA5,0xA2,0x8F,0x88,0x81,0x86,0x93,0x94,0x9D,0x9A,   
 0x27,0x20,0x29,0x2E,0x3B,0x3C,0x35,0x32,0x1F,0x18,0x11,0x16,0x03,0x04,0x0D,0x0A,   
 0x57,0x50,0x59,0x5E,0x4B,0x4C,0x45,0x42,0x6F,0x68,0x61,0x66,0x73,0x74,0x7D,0x7A,   
 0x89,0x8E,0x87,0x80,0x95,0x92,0x9B,0x9C,0xB1,0xB6,0xBF,0xB8,0xAD,0xAA,0xA3,0xA4,   
 0xF9,0xFE,0xF7,0xF0,0xE5,0xE2,0xEB,0xEC,0xC1,0xC6,0xCF,0xC8,0xDD,0xDA,0xD3,0xD4,   
 0x69,0x6E,0x67,0x60,0x75,0x72,0x7B,0x7C,0x51,0x56,0x5F,0x58,0x4D,0x4A,0x43,0x44,   
 0x19,0x1E,0x17,0x10,0x05,0x02,0x0B,0x0C,0x21,0x26,0x2F,0x28,0x3D,0x3A,0x33,0x34,   
 0x4E,0x49,0x40,0x47,0x52,0x55,0x5C,0x5B,0x76,0x71,0x78,0x7F,0x6A,0x6D,0x64,0x63,   
 0x3E,0x39,0x30,0x37,0x22,0x25,0x2C,0x2B,0x06,0x01,0x08,0x0F,0x1A,0x1D,0x14,0x13,   
 0xAE,0xA9,0xA0,0xA7,0xB2,0xB5,0xBC,0xBB,0x96,0x91,0x98,0x9F,0x8A,0x8D,0x84,0x83,   
 0xDE,0xD9,0xD0,0xD7,0xC2,0xC5,0xCC,0xCB,0xE6,0xE1,0xE8,0xEF,0xFA,0xFD,0xF4,0xF3   
};   
//CRC8
unsigned char CRC8_CHECK(unsigned char *ucPtr, unsigned char ucLen)   
{   
			 unsigned char ucIndex;                  
			 unsigned char ucCRC8 = 0;                
       
			 while(ucLen --)
			 {   
							 ucIndex = ucCRC8 ^ (*ucPtr++);   
							 ucCRC8 = CRC8_TAB[ucIndex];   
			 }   
 
			 
			 return ucCRC8;   
} 
//CRC8
unsigned char CRC8_GEN(unsigned char *data,unsigned char datalen) 
{ 
  unsigned char CRC=0; 
  unsigned char genPoly = 0x07;  
	unsigned char i,j;
  for (i=0; i<datalen; i++) 
  { 
    CRC ^= data[i];
    for(j = 0; j<8; j++) 
    {  
        if(CRC & 0x80 )  
            CRC = (CRC << 1) ^ genPoly; 
        else  
            CRC <<= 1; 
    } 
  }  
  return CRC; 
}  

